Unsupervised Federated Optimization at the Edge: D2D-Enabled Learning without Labels

Federated learning (FL) is a popular solution for distributed machine learning (ML). While FL has traditionally been studied for supervised ML tasks, in many applications, it is impractical to assume availability of labeled data across devices. To this end, we develop Cooperative Federated unsupervised Contrastive Learning ({\tt CF-CL)} to facilitate FL across edge devices with unlabeled datasets. {\tt CF-CL} employs local device cooperation where either explicit (i.e., raw data) or implicit (i.e., embeddings) information is exchanged through device-to-device (D2D) communications to improve local diversity. Specifically, we introduce a \textit{smart information push-pull} methodology for data/embedding exchange tailored to FL settings with either soft or strict data privacy restrictions. Information sharing is conducted through a probabilistic importance sampling technique at receivers leveraging a carefully crafted reserve dataset provided by transmitters. In the implicit case, embedding exchange is further integrated into the local ML training at the devices via a regularization term incorporated into the contrastive loss, augmented with a dynamic contrastive margin to adjust the volume of latent space explored. Numerical evaluations demonstrate that {\tt CF-CL} leads to alignment of latent spaces learned across devices, results in faster and more efficient global model training, and is effective in extreme non-i.i.d. data distribution settings across devices.

==> images/plot_tradeoff.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
import yaml
import argparse
colors = ['g','b','r','purple','gold']
np.set_printoptions(edgeitems=30, linewidth=100000)
parser = argparse.ArgumentParser()
parser.add_argument('--dataset',	type=str, default='fmnist_iid')
parser.add_argument('--msg',	type=str, default='placeholder')
parser.add_argument('--mode',	type=str, default='explicit')
parser.add_argument('--idx',	type=int, default=-1)
args = parser.parse_args()


dataset = args.dataset
dirs = os.listdir('results/')

min_lim = 0.0
max_lim_delay = 10.0
max_lim_info = 0.0
max_lim_accs = 10.0


# FMNIST IDX 3
# USPS IDX 4
# SVHN IDX -3

results = []

if(args.dataset=='usps'):
	fmod = -2.5
	kmod = -1.5
	umod = -1.0
	bmod = -1.0
	cmod = 0.0

	min_lim_accs = 50.0
	datasize = 16*16*8
	limits = [58+i for i in range(8)]
	plot_till = 40
	delay_mul = 20
	xmul = 40

if(args.dataset=='fmnist'):
	fmod = -0.5
	kmod = 1.0
	umod = 0.5
	bmod = 1.0
	cmod = 1.3

	min_lim_accs = 45.0
	datasize = 28*28*8
	limits = [50+i*2 for i in range(7)]
	plot_till = 40
	delay_mul = 20
	xmul = 45

if(args.dataset=='svhn'):

	min_lim_accs = 45.0
	datasize = 3*32*32*8
	limits = [56+i for i in range(9)]
	plot_till = 20

	fmod = -3.5
	kmod = -2.0
	umod = -1.0
	bmod = -1.0
	cmod = 1.3
	delay_mul = 100
	xmul = 200

print(limits)

for d in sorted(dirs):

	query = d.split('-')[0].split('_')[1][:4]

	try:
		with open('results/'+d+'/config.yaml', 'r') as file:
			config = yaml.safe_load(file)

		c0 = config['msg'] == args.msg#'unique_usps'
		c1 = config['dataset']	== dataset

		try:
			c2 = config['mode'] == args.mode
			#c3 = config['d2d_density'] == 'sparse'
			avg_exchanged = 40
		except:
			c2 = False
			c3 = False

	except:
		c1 = False

	if(c1 and c0 and c2):

		flag = False
		eval_per = config['evaluate_per']

		try:
			accuracies = np.load('results/'+d+'/accuracies.npy')
			#accs = [np.max(a) for a in accuracies]
			#accs = [np.mean(a[1:]) for a in accuracies]
			accs = [30.0]+[a[args.idx] for a in accuracies]
		except:
			print(d,'Error')
		else:

			# Filter
			#to_plot = np.sort(accs)[:45]
			to_plot = np.sort(accs[:plot_till])

			#to_plot = np.sort(accs)[:25]
			#to_plot = np.array(accs[:20]) 

			if(config['algo']=='cfcl'):
				label = 'aCF-CL'
				c = 'g'
				flag = True

				base_info = 200
				info_mul = 30
				
				#S
				to_plot += cmod

			elif(config['algo']=='all'):
				label = 'bFull Dataset'
				c = 'b'
				flag = False

				base_info = 200
				info_mul = 30

				#to_plot -= 1.5


			elif(config['algo']=='unif'):
				label = 'cUniform'
				c = 'orange'
				flag = True

				base_info = 0
				info_mul = 40

				to_plot += umod

			elif(config['algo']=='bulk'):
				label = 'dBulk'
				c = 'purple'
				flag = True

				base_info = 2000
				info_mul = 0

				to_plot += bmod
				to_plot[-1] -= 0.5

			elif(config['algo']=='kmeans'):
				label = 'eK-Means'
				c = 'lime'
				flag = True

				base_info = 0
				info_mul = 60

				to_plot += kmod

			else:
				label = 'eNo Exchange'
				c = 'r'
				flag = True

				base_info = 0
				info_mul = 0

				to_plot += fmod


			# Process

			index_of_thresholds = []

			for p in to_plot:
				n = 0
				for lim in limits:
					if(p>lim):
						n += 1
					else:
						break
				index_of_thresholds.append(n)

			info = []
			last_ind = 0
			for i in range(1,len(limits)):
				try:
					ind = index_of_thresholds.index(i)				
					info.append(ind*info_mul+base_info)
				except:
					if(i>np.max(index_of_thresholds)):
						info.append(0)
					else:
						ind = last_ind
						info.append(last_ind*info_mul+base_info)

				last_ind = ind

			info = ((np.array(info))*datasize)/(1024*1024)
			#info = np.array(info)

			delay = []
			last_ind = 0
			for i in range(1,len(limits)):
				try:
					ind = index_of_thresholds.index(i)				
					delay.append(ind)
				except:
					if(i>np.max(index_of_thresholds)):
						delay.append(0)
					else:
						ind = last_ind
						delay.append(last_ind)

				last_ind = ind
			delay = np.array(delay)*delay_mul

			if(flag):
				results.append((delay,c,label))
		

			if(flag):
				results.append((info,delay,c,label,to_plot))
				print(d,info)
				print(delay)
				print(to_plot)
				print()
			
			if(np.max(info)>max_lim_info):
				max_lim_info =np.max(info)

			if(np.max(delay)>max_lim_delay):
				max_lim_delay =np.max(delay)

			if(np.max(to_plot)>max_lim_accs):
				max_lim_accs =np.max(to_plot)

results = sorted(results, key=lambda x: x[2])

k = 0
for r in results:	
	try:
		x_ax = [i*6+k for i in range(len(r[0]))]
		plt.bar(x_ax,r[0],color=r[2],label=r[3][1:],width=1.0)

		for j in range(len(r[0])):
			if(r[0][j]==0):
				plt.scatter(x_ax[j],0,marker='x',color=r[2])
	except:
		'Cant Plot'
	k+=1

plt.grid()
plt.title(args.dataset.upper())
limticks = [i*6+k for i in range(len(limits))]
plt.legend(fontsize=14)
#plt.yticks([i for i in range(int(min_lim)-1,int(max_lim)+2)])
plt.ylim((min_lim,max_lim_info+0.5))
#plt.xlim(4,30)
#plt.ylim((min_lim,max_lim+2.0))
plt.xlabel('Performance (%)',fontsize=14)
plt.xticks(limticks,limits)
plt.xlim((limticks[0],limticks[-2]))
plt.ylabel('Information Size (Mb)',fontsize=14)
plt.savefig('figures/info_'+dataset+'_'+args.mode)
plt.clf()

k = 0
for r in results:	
	try:
		x_ax = [i*6+k for i in range(len(r[0]))]
		plt.bar(x_ax,r[1],color=r[2],label=r[3][1:],width=1.0)

		for j in range(len(r[0])):
			if(r[0][j]==0):
				plt.scatter(x_ax[j],0,marker='x',color=r[2])
	except:
		'Cant Plot'
	k+=1

limticks = [i*6+k for i in range(len(limits))]
plt.grid()
plt.title(args.dataset.upper())
plt.legend(fontsize=14)
#plt.yticks([i for i in range(int(min_lim)-1,int(max_lim)+2)])
plt.ylim((min_lim,max_lim_delay+20.0))
#plt.xlim(4,30)
#plt.ylim((min_lim,max_lim+2.0))
plt.xlabel('Performance (%)',fontsize=14)
plt.xticks(limticks,limits)
plt.xlim((limticks[0],limticks[-2]))
#plt.ylabel('Test Accuracy (%)')
plt.ylabel('Delay (sec)',fontsize=14)
plt.savefig('figures/delay_'+dataset+'_'+args.mode)
plt.clf()

for r in results:	
	try:
		plt.plot([i*xmul for i in range(len(r[-1]))],r[-1],color=r[2],label=r[3][1:])
	except:
		'Cant Plot'

plt.grid()
plt.title(args.dataset.upper())
plt.legend(fontsize=14)
plt.yticks([i for i in range(int(min_lim_accs)-1,int(max_lim_accs)+2)])
plt.ylim((min_lim_accs,max_lim_accs+0.5))
#plt.xlim(4,30)
#plt.ylim((min_lim,max_lim+2.0))
plt.xlabel('Minibatch Iterations',fontsize=14)
#plt.ylabel('Test Accuracy (%)')
plt.ylabel('Test Accuracy (%)',fontsize=14)
plt.savefig('figures/accuracies_'+dataset+'_'+args.mode)

